Spectra of Gurtin-Pipkin type of integro-differential equations and applications to waves in graded viscoelastic structures

In this paper, we study spectral properties and spectral enclosures for the Gurtin-Pipkin type of integro-differential equations in several dimensions. The analysis is based on an operator function and we consider the relation between the studied operator function and other formulations of the spectral problem. The theory is applied to wave equations with Boltzmann damping.

==> Fig/Guo_Zhang_Constant_Case1.m <==
clear all
close all
x0=1; y0=4;
alpha=(1*pi/x0)^2+(1*pi/y0)^2;

%-------------Case 1---------------------------
a=2;
b=1;
a1=0.9;
b1=0.5;
% from WolframAlpha: Solve -x²/(2-1*0.9*0.5/(x+0.5))>= Pi^2
c0=-0.2759
%------------------------------
if 1==0
%-------------Case 2---------------------------
a=1;
b=1;
a1=0.9;
b1=0.9;
% from WolframAlpha: Solve -x²/(1-1*0.9*0.9/(x+0.9))>= Pi^2
c0=-0.0907
%---------------------------------------------------------
%-------------Case 3---------------------------
a=1;
b=0.9;
a1=1;
b1=0.1;
% from WolframAlpha: Solve -x²/(1-0.9*1*0.1/(x+0.1))>= Pi^2
c0=-0.01001
%---------------------------------------------------------
%-------------Case 4---------------------------
a=10;
b=5;
a1=1;
b1=1;
% from WolframAlpha: Solve -x²/(10-5*1*1/(x+1))>= Pi^2
c0=-0.5013
%---------------------------------------------------------
end
pos=a-b*a1

c1=-b1+b*a1*b1/a
u0=-b*a1*b1/(2*a) 
u1=-c0/2-b1/2;
v0=sqrt(alpha*a-u1^2-2*u1*c0);

y=zeros(size(c1));
yp=-0.02:0.02:0.02
c0v=c0*ones(size(yp))
c1v=c1*ones(size(yp))



figure
%plot(c1,y,'bo')
plot(c1v,yp,'k--',"linewidth", 4)
hold on
plot(c0v,yp,'k--',"linewidth", 4)

%m=1:8;
%linf=-b*a1*b1/(2*a)+1i*sqrt(a)*m.^2*pi;
%plot(real(linf),imag(linf),'ro')
for n=1:20
  for m=1:20
alphanm=(n*pi/x0)^2+(m*pi/y0)^2;  
p3=1;
p2=b1;
p1=alphanm*a;
p0=alphanm*b1*(a-b*a1);
p=[p3 p2 p1 p0];
r=roots(p);
%r=r(abs(imag(r))<20);
plot(real(r),imag(r),'bo',"markersize",12)
end
end
%-----------------------
w=[u0,u0];
y=[v0,max(imag(r))];
plot(w,y,'k--',"linewidth", 4)

y=[-max(imag(r)),-v0];
plot(w,y,'k--',"linewidth", 4)
%----------------------
uu1=[u1,u1];
y=[v0,max(imag(r))];
plot(uu1,y,'k--',"linewidth", 4)

y=[-max(imag(r)),-v0];
plot(uu1,y,'k--',"linewidth", 4)
%---------------------
uu0=[u0,u0];
y=[v0,max(imag(r))];
plot(uu0,y,'k--',"linewidth", 4)

y=[-max(imag(r)),-v0];
plot(uu0,y,'k--',"linewidth", 4)
%---------------------
w=[u0,u1];
y=[v0,v0];
plot(w,y,'k--',"linewidth", 4)

y=[-v0,-v0];
plot(w,y,'k--',"linewidth", 4)
%--------------------
set(gca, "linewidth", 4, "fontsize",20)




==> Fig/Guo_Zhang_Constant_Rectangel.m <==
clear all

x0=1; y0=4;
alpha=(1*pi/x0)^2+(1*pi/y0)^2;

%-------------Case 1---------------------------
a=2;
b=1;
a1=0.9;
b1=0.5;
% from WolframAlpha: Solve -x²/(2-1*0.9*0.5/(x+0.5))>= Pi^2
c0=-0.2759
%------------------------------
if 1==0
%-------------Case 2---------------------------
a=1;
b=1;
a1=0.9;
b1=0.9;
% from WolframAlpha: Solve -x²/(1-1*0.9*0.9/(x+0.9))>= Pi^2
c0=-0.0907
%---------------------------------------------------------
%-------------Case 3---------------------------
a=1;
b=0.9;
a1=1;
b1=0.1;
% from WolframAlpha: Solve -x²/(1-0.9*1*0.1/(x+0.1))>= Pi^2
c0=-0.01001
%---------------------------------------------------------
%-------------Case 4---------------------------
a=10;
b=5;
a1=1;
b1=1;
% from WolframAlpha: Solve -x²/(10-5*1*1/(x+1))>= Pi^2
c0=-0.5013
%---------------------------------------------------------
end
pos=a-b*a1

c1=-b1+b*a1*b1/a
u0=-b*a1*b1/(2*a) 
u1=-c0/2-b1/2;
v0=sqrt(alpha*a-u1^2-2*u1*c0);

y=zeros(size(c1));
figure
plot(c1,y,'bo')
hold on

plot(c0,y,'bo')

%m=1:8;
%linf=-b*a1*b1/(2*a)+1i*sqrt(a)*m.^2*pi;
%plot(real(linf),imag(linf),'ro')
for n=1:20
  for m=1:20
alphanm=(n*pi/x0)^2+(m*pi/y0)^2;  
p3=1;
p2=b1;
p1=alphanm*a;
p0=alphanm*b1*(a-b*a1);
p=[p3 p2 p1 p0];
r=roots(p);
plot(real(r),imag(r),'k*')
end
end
%-----------------------
w=[u0,u0];
y=[v0,max(imag(r))];
plot(w,y,'b-')

y=[-max(imag(r)),-v0];
plot(w,y,'b-')
%----------------------
uu1=[u1,u1];
y=[v0,max(imag(r))];
plot(uu1,y,'r-')

y=[-max(imag(r)),-v0];
plot(uu1,y,'b-')
%---------------------
uu0=[u0,u0];
y=[v0,max(imag(r))];
plot(uu0,y,'r-')

y=[-max(imag(r)),-v0];
plot(uu0,y,'b-')
%---------------------
w=[u0,u1];
y=[v0,v0];
plot(w,y,'b-')

y=[-v0,-v0];
plot(w,y,'k-')
%--------------------




